inbaverSim: An OMNeT++ Model Framework for Content Centric Networking

Today's networks are used primarily to move content. To cater to this requirement Information Centric Networks (ICN) were introduced. One of the main architectures of ICN is Content Centric Networking (CCN) and its derivative, Named Data Networking (NDN). CCN is standardized at the Internet Engineering Task Force (IETF) and is envisaged to replace the current Internet over time. To evaluate large scale deployments of CCN, a model framework called the inbaverSim is developed in OMNeT++. This work presents the architecture of this model framework together with an example evaluation using the model framework. The code is open source and is available at GitHub.

==> build.sh <==
#!/bin/sh

# Create a pdf using pdflatex. If installed, use latexmk
#
# jd@comnets.uni-bremen.de
#
# TODO: Check and improve bibtex for pdflatex

# Number of repetitions when using pdflatex
max_build_loops=5

pdfbuild() {
    if hash latexmk 2>/dev/null; then
        latexmk -pdf "$@"
    else
        pdflatex "$@"
        bibtex "$@"
        for i in $(seq 1 $max_build_loops)
                do
            pdflatex "$@"
        done
    fi
}

if [ $# -eq 0 ]
then
    echo "Usage: $0 <filename.tex>"
    exit 1
fi


pdfbuild "$@"

